Determining the Validity of Tokamak Perturbed Equilibrium Modeling Using Nonlinear Equilibria

The prediction of perturbed equilibrium models for tokamaks with small 3D fields is strongly dependent on which reference frame for axisymmetry is assumed - for example, the toroidal field (TF) coil vs the poloidal field (PF) coil centroid. We use fully 3D equilibria generated by VMEC to determine the correct reference frame in these models when subject to n=1 coil asymmetries. We analyze a case for SPARC and find that the appropriate frame can be well approximated by the centroid of the TF coil set. We also consider the case of NSTX-U and find that the frame can be approximated by the radial location of the TF coil inboard legs at the midplane. We determine the correct frame by analyzing the shifted magnetic axis in the nonlinear equilibria. We also analyze the magnetic field line displacement to identify where the linearized MHD theory begins to break down, and compare that to typical coil tolerances in existing tokamaks. We find that linear theory is valid for existing tolerances, validating the use of perturbative codes to set these tolerances, but with a sufficiently small margin to be of note for future devices with relative tolerances larger than approximately $1\%$ of the minor radius. This study enables engineers to confidently use 3D perturbative models for determining assembly tolerances by providing insight into the correct applications of the theory.

==> reference_frame_visual_w_applied_flux.py <==
from simsopt.field.coil import load_coils_from_makegrid_file
import os
import matplotlib.pylab as plt
plt.style.use('/Users/jakehalpern/Projects/mplstyles/paper_bold.mplstyle')
import numpy as np
import sys
from matplotlib.patches import Rectangle
os.environ['OFT_ROOTPATH'] = '/Applications/OpenFUSIONToolkit'
tokamaker_python_path = os.getenv('OFT_ROOTPATH')
if tokamaker_python_path is not None:
    sys.path.append(os.path.join(tokamaker_python_path,'python'))
from OpenFUSIONToolkit.TokaMaker.util import read_eqdsk

# Note to self: I decided to take the stupid route and just copied the applied flux data from OMFIT
# for each case here to make it easier to combine the plots. The original data is in the GPEC runs 
# on Feynman

m = np.arange(-12, 23)

phi_xe = [4.12351339e-05, 6.12371323e-05, 7.44397976e-05, 9.19785729e-05,
       1.20673619e-04, 1.39966732e-04, 1.73887668e-04, 1.77077715e-04,
       1.80266803e-04, 4.74313785e-05, 1.23919869e-04, 3.55340501e-04,
       3.22007368e-04, 1.79397419e-04, 6.47536778e-05, 5.52488836e-05,
       3.93271123e-05, 1.57643645e-05, 2.65641062e-05, 1.25917547e-05,
       1.88729609e-05, 1.53233425e-05, 1.15134936e-05, 1.16930432e-05,
       4.99171146e-06, 7.13103505e-06, 1.57035001e-06, 3.80699802e-06,
       3.50426217e-08, 2.03479703e-06, 5.21717027e-07, 1.06555032e-06,
       5.40636028e-07, 6.93672311e-07, 4.51697127e-07]

phi_xe_tf = [2.36319324e-04, 3.46297285e-04, 4.10366112e-04, 5.44233053e-04,
       7.53096059e-04, 1.01665642e-03, 1.35999178e-03, 1.87659909e-03,
       2.69430568e-03, 3.60377821e-03, 3.58702362e-03, 2.01307103e-03,
       8.76424982e-04, 1.05599665e-03, 1.91766320e-03, 1.78509678e-03,
       9.25497454e-04, 6.70490263e-04, 2.96785956e-04, 1.85397827e-04,
       5.27455081e-05, 5.41543937e-05, 5.39132425e-06, 1.15870800e-05,
       2.46025703e-06, 3.94949807e-06, 2.98089532e-06, 1.06433637e-06,
       8.70510072e-07, 8.44846750e-08, 4.84402732e-07, 2.55353169e-07,
       2.79100464e-07, 1.07622487e-07, 1.37681387e-07]

timeslice = '2007'
eq_filename = 'sparc_' + timeslice + '_TkMkr'
EQ_in = read_eqdsk(os.path.join('../data/sparc2000TI_series', eq_filename + '.eqdsk'))
LCFS_contour = EQ_in['rzout'][:-1,:]
r, z = LCFS_contour[:,0], LCFS_contour[:,1]

import json
coils_loc_filename = '../data/SPARC_092023-mod1.json'
with open(coils_loc_filename) as f:
    coil_locs = json.load(f)

coils_currents_filename = '../data/coil_currents_orig.json'
with open(coils_currents_filename) as f:
    coil_currents = json.load(f)

# hardcode this because the file Ian sent has inner and outer CS1s but the currents are only specified for CS1U and CS1L
# take 'rc' of other CS coils and add turns from inner and outer
coil_locs['coils']['CS1U'] = {'rc': 0.572, 'zc': 0.4865, 'w': 0.224, 'h': 0.868, 'nturns': 373}
coil_locs['coils']['CS1L'] = {'rc': 0.572, 'zc': -0.4865, 'w': 0.224, 'h': 0.868, 'nturns': 373}
coil_locs['coils'].keys()
del coil_locs['coils']['CS1UI']; del coil_locs['coils']['CS1LI']; del coil_locs['coils']['CS1UO'];del coil_locs['coils']['CS1LO'];
del coil_locs['coils']['DV1U']; del coil_locs['coils']['DV1L']; del coil_locs['coils']['DV2U']; del coil_locs['coils']['DV2L'];
del coil_locs['coils']['VS1U']; del coil_locs['coils']['VS1L'];
coil_locs['coils'].keys()

# number of points in the curve = order*ppp (~100 points/TF coil in Cartesian from Nik)
# checked - this resolution seems ok for TFs
tf_coils = load_coils_from_makegrid_file(os.path.join('/Users/jakehalpern/Projects/Error_Field_Reference_Frame/data/sparc_LMODE_QGT1_coils_for_makegrid', f'sparc_tf.dat'), order=10, ppp=10) 
tf_coil_i = tf_coils[0]
tf_coil_o = tf_coils[1]

tf_coil_i_r = np.sqrt(tf_coil_i.curve.gamma()[:, 0]**2 + tf_coil_i.curve.gamma()[:, 1]**2)
tf_coil_i_z = tf_coil_i.curve.gamma()[:, 2]
tf_coil_i_r = np.append(tf_coil_i_r, tf_coil_i_r[0])
tf_coil_i_z = np.append(tf_coil_i_z, tf_coil_i_z[0])
tf_coil_o_r = np.sqrt(tf_coil_o.curve.gamma()[:, 0]**2 + tf_coil_o.curve.gamma()[:, 1]**2)
tf_coil_o_z = tf_coil_o.curve.gamma()[:, 2]
tf_coil_o_r = np.append(tf_coil_o_r, tf_coil_o_r[0])
tf_coil_o_z = np.append(tf_coil_o_z, tf_coil_o_z[0])


# visualize Tokamaker inputs
fig, axs = plt.subplots(figsize=(6.4, 5.25))
shift = 0.1

ax = axs
# plot axisymmetric equilibrium
ax.plot(r, z, label='Input LCFS', color='red', alpha = 1.0)
ax.plot(-r, z, color='red', alpha = 1.0)
ax.plot(r - shift, z, label='Input LCFS', color='blue')
ax.plot(-r - shift, z, color='blue')
r_combined = np.concatenate([tf_coil_i_r - shift, tf_coil_o_r[::-1] - shift])
z_combined = np.concatenate([tf_coil_i_z, tf_coil_o_z[::-1]])
ax.fill(r_combined, z_combined, color='blue', alpha=1.0, label='Shifted TF Coils')
r_combined = np.concatenate([-tf_coil_i_r - shift, -tf_coil_o_r[::-1] - shift])
ax.fill(r_combined, z_combined, color='blue', alpha=1.0)
for coil_name in coil_locs['coils'].keys():
    rc = coil_locs['coils'][coil_name]['rc']
    zc = coil_locs['coils'][coil_name]['zc']
    w = coil_locs['coils'][coil_name]['w']
    h = coil_locs['coils'][coil_name]['h']
    if coil_name == 'CS1U':  # Label one of the patches for the legend
        ax.add_patch(Rectangle((rc-w/2, zc-h/2), w, h, color='red', label='PF/CS Coils'))
        ax.add_patch(Rectangle((-rc-w/2, zc-h/2), w, h, color='red'))
    else:
        ax.add_patch(Rectangle((rc-w/2, zc-h/2), w, h, color='red'))
        ax.add_patch(Rectangle((-rc-w/2, zc-h/2), w, h, color='red'))

ax.set_xlim([-4, 4])
ax.set_ylim([-3, 3])
ax.set_xlabel('x [m]')
ax.set_ylabel('z [m]')
ax.set_title('Input Equilibrium in Color of Frame', pad=15)
ax.vlines(0, -2.5, 2.5, colors='r', linestyles='--', linewidth = 2)
ax.text(0, 2.60, 'PF/CS Frame', color='r', fontsize=12, ha='center')
ax.vlines(-shift, -2.5, 2.5, colors='b', linestyles='--', linewidth = 2)
ax.text(-shift-0.1, -2.75, f'TF Frame', color='b', fontsize=12, ha='center')
# Add an arrow facing left at R = 3, Z = 0
ax.arrow(3.22, 0, -shift, 0, head_width=0.1, head_length=0.1, fc='blue', ec='blue', linewidth=5)
ax.arrow(-3.18, 0, -shift, 0, head_width=0.1, head_length=0.1, fc='blue', ec='blue', linewidth=5)
ax.set_aspect('equal', adjustable='box')
ax.text(-3.8, 2.6, '(a)')
plt.savefig('reference_frame_visual_one_plot.png', dpi=300, bbox_inches='tight')

from  matplotlib.ticker import MultipleLocator
fig, axs = plt.subplots(figsize=(6.4, 5.25))
ax = axs
ax.plot(m, phi_xe,drawstyle='steps-mid', color='b', label='TF Frame: 1mm PF/CS Shift', linewidth=3)
ax.plot(m, phi_xe_tf,drawstyle='steps-mid', linestyle = ':', color='r', label='PF/CS Frame: -1mm TF Shift')
ax.set_xlabel('m')
ax.set_ylabel(r'$\Phi^x_{m,n=1}$')
ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0))
ax.set_ylim([0, 4.8e-3])
ax.set_xlim([-12, 12])
ax.xaxis.set_minor_locator(MultipleLocator(1))
ax.text(-11.5, 4.45e-3, '(b)')
plt.legend()
plt.tight_layout()

plt.savefig('reference_frame_visual_applied_flux.png', dpi=300, bbox_inches='tight')
plt.close()


# # visualize Tokamaker inputs
# fig, ax = plt.subplots(2, 1, figsize=(10, 8), subplot_kw=dict(aspect='equal'))
# shift = 0.25

# # plot axisymmetric equilibrium
# ax[0].set_title('PF/CS Frame', fontsize=16, pad=10, fontweight='bold')
# ax[0].plot(r, z, label='Input LCFS', color='black', linewidth=3, alpha = 1.0)
# ax[0].plot(-r, z, color='black', linewidth=3, alpha = 1.0)
# r_combined = np.concatenate([tf_coil_i_r - shift, tf_coil_o_r[::-1] - shift])
# z_combined = np.concatenate([tf_coil_i_z, tf_coil_o_z[::-1]])
# ax[0].fill(r_combined, z_combined, color='blue', alpha=1.0, label='Shifted TF Coils')
# r_combined = np.concatenate([-tf_coil_i_r - shift, -tf_coil_o_r[::-1] - shift])
# ax[0].fill(r_combined, z_combined, color='blue', alpha=1.0)
# for coil_name in coil_locs['coils'].keys():
#     rc = coil_locs['coils'][coil_name]['rc']
#     zc = coil_locs['coils'][coil_name]['zc']
#     w = coil_locs['coils'][coil_name]['w']
#     h = coil_locs['coils'][coil_name]['h']
#     if coil_name == 'CS1U':  # Label one of the patches for the legend
#         ax[0].add_patch(Rectangle((rc-w/2, zc-h/2), w, h, color='red', label='PF/CS Coils'))
#         ax[0].add_patch(Rectangle((-rc-w/2, zc-h/2), w, h, color='red'))
#     else:
#         ax[0].add_patch(Rectangle((rc-w/2, zc-h/2), w, h, color='red'))
#         ax[0].add_patch(Rectangle((-rc-w/2, zc-h/2), w, h, color='red'))

# ax[0].set_xlim([-4, 4])
# ax[0].set_ylim([-3, 3])
# ax[0].legend(fontsize=12, loc='upper right', bbox_to_anchor=(1.3, 1.1))
# #ax[0].set_xlabel('R [m]', fontsize=16)
# ax[0].set_ylabel('Z [m]', fontsize=16)
# ax[0].vlines(0, -2.5, 2.5, colors='r', linestyles='--', linewidth=3)
# ax[0].text(0, 2.60, 'R=0 Axis', color='r', fontsize=12, ha='center', fontweight='bold')

# # plot TF Frame equilibrium
# ax[1].set_title('TF Frame', fontsize=16, pad=10, fontweight='bold')
# ax[1].plot(r - shift, z, label='Input LCFS', color='black', linewidth=3)
# ax[1].plot(-r - shift, z, color='black', linewidth=3)
# r_combined = np.concatenate([tf_coil_i_r - shift, tf_coil_o_r[::-1] - shift])
# z_combined = np.concatenate([tf_coil_i_z, tf_coil_o_z[::-1]])
# ax[1].fill(r_combined, z_combined, color='blue', alpha=1.0, label='Shifted TF Coils')
# r_combined = np.concatenate([-tf_coil_i_r - shift, -tf_coil_o_r[::-1] - shift])
# ax[1].fill(r_combined, z_combined, color='blue', alpha=1.0)

# for coil_name in coil_locs['coils'].keys():
#     rc = coil_locs['coils'][coil_name]['rc']
#     zc = coil_locs['coils'][coil_name]['zc']
#     w = coil_locs['coils'][coil_name]['w']
#     h = coil_locs['coils'][coil_name]['h']
#     if coil_name == 'CS1U':  # Label one of the patches for the legend
#         ax[1].add_patch(Rectangle((rc-w/2, zc-h/2), w, h, color='red', label='PF/CS Coils'))
#         ax[1].add_patch(Rectangle((-rc-w/2, zc-h/2), w, h, color='red'))
#     else:
#         ax[1].add_patch(Rectangle((rc-w/2, zc-h/2), w, h, color='red'))
#         ax[1].add_patch(Rectangle((-rc-w/2, zc-h/2), w, h, color='red'))

# ax[1].set_xlim([-4, 4])
# ax[1].set_ylim([-3, 3])
# ax[1].vlines(-shift, -2.5, 2.5, colors='b', linestyles='--', linewidth=3)
# ax[1].text(-shift, -2.75, f'R=0 Axis', color='b', fontsize=12, ha='center', fontweight='bold')
# #ax[1].legend(fontsize=8, loc='upper right', bbox_to_anchor=(1.3, 1))
# ax[1].set_xlabel('R [m]', fontsize=16)
# ax[1].set_ylabel('Z [m]', fontsize=16)

# plt.savefig('reference_frame_visual.png', dpi=300, bbox_inches='tight')
# plt.close()
